Regularity Normalization: Neuroscience-Inspired Unsupervised Attention across Neural Network Layers

Inspired by the adaptation phenomenon of neuronal firing, we propose the regularity normalization (RN) as an unsupervised attention mechanism (UAM) which computes the statistical regularity in the implicit space of neural networks under the Minimum Description Length (MDL) principle. Treating the neural network optimization process as a partially observable model selection problem, the regularity normalization constrains the implicit space by a normalization factor, the universal code length. We compute this universal code incrementally across neural network layers and demonstrate the flexibility to include data priors such as top-down attention and other oracle information. Empirically, our approach outperforms existing normalization methods in tackling limited, imbalanced and non-stationary input distribution in image classification, classic control, procedurally-generated reinforcement learning, generative modeling, handwriting generation and question answering tasks with various neural network architectures. Lastly, the unsupervised attention mechanisms is a useful probing tool for neural networks by tracking the dependency and critical learning stages across layers and recurrent time steps of deep networks.

==> Figures/RL_UAM.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# RL analysis on Unsupervised Attention Mechanism\n",
    "---\n",
    "In this notebook, we demonstrated the MDL changes ofa DQN agent with or without RN with OpenAI Gym's LunarLander-v2 environment.\n",
    "\n",
    "### 1. Import the Necessary Packages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import gym\n",
    "import random\n",
    "import torch\n",
    "import numpy as np\n",
    "import math \n",
    "from collections import deque\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2. Instantiate the Environment and Agent\n",
    "\n",
    "Initialize the environment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "State shape:  (8,)\n",
      "Number of actions:  4\n"
     ]
    }
   ],
   "source": [
    "env = gym.make('LunarLander-v2')\n",
    "env.seed(0)\n",
    "print('State shape: ', env.observation_space.shape)\n",
    "print('Number of actions: ', env.action_space.n)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here we specify the agent to use:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dqn_agent import Agent, Agent_UAM\n",
    "\n",
    "agent = Agent(state_size=8, action_size=4, seed=0,qnet='DQN-RNLN')\n",
    "\n",
    "# watch an untrained agent\n",
    "state = env.reset()\n",
    "for j in range(200):\n",
    "    action = agent.act(state)\n",
    "    env.render()\n",
    "    state, reward, done, _ = env.step(action)\n",
    "    if done:\n",
    "        break \n",
    "        \n",
    "env.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3. Train the Agent with DQN variants\n",
    "\n",
    "Train the agents from scratch. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def dqn_uam(agentName, n_episodes=1000, max_t=1000,eps_start=1.0, eps_end=0.01, eps_decay=0.95, runs=1):\n",
    "    \"\"\"Deep Q-Learning - Unsupervised Attention Mechanism\n",
    "    \n",
    "    Params\n",
    "    ======\n",
    "        n_episodes (int): maximum number of training episodes\n",
    "        max_t (int): maximum number of timesteps per episode\n",
    "        eps_start (float): starting value of epsilon, for epsilon-greedy action selection\n",
    "        eps_end (float): minimum value of epsilon\n",
    "        eps_decay (float): multiplicative factor (per episode) for decreasing epsilon\n",
    "    \"\"\"\n",
    "\n",
    "    scores_runs = 0*np.ndarray((runs,n_episodes)) # containing scores for each runs\n",
    "    window_size = 50\n",
    "    eps = eps_start                               # initialize epsilon\n",
    "    solved = []\n",
    "    MDL_local, MDL_target = [], []\n",
    "    for run in np.arange(runs):\n",
    "        MDL_local, MDL_target = [], []\n",
    "\n",
    "        scores_window = deque(maxlen=window_size)             # last n scores\n",
    "        agent = Agent_UAM(state_size=8, action_size=4, seed=run, qnet=agentName)\n",
    "        firstPast = True\n",
    "        scores = []                               # list containing scores from each episode\n",
    "        for i_episode in range(1, n_episodes+1):\n",
    "            state = env.reset()\n",
    "            score = 0\n",
    "            for t in range(max_t):\n",
    "                action = agent.act(state, eps)\n",
    "                next_state, reward, done, _ = env.step(action)\n",
    "                l_local, l_target = agent.step(state, action, reward, next_state, done)\n",
    "                if l_local != -1:\n",
    "                    MDL_local.append(l_local)\n",
    "                    MDL_target.append(l_target)\n",
    "                state = next_state\n",
    "                score += reward\n",
    "                if done:\n",
    "                    break \n",
    "            scores_window.append(score)       # save most recent score\n",
    "            scores.append(score)              # save most recent score\n",
    "            eps = max(eps_end, eps_decay*eps) # decrease epsilon\n",
    "            print('\\rEpisode {}\\tAverage Score: {:.2f}'.format(i_episode, np.mean(scores_window)), end=\"\")\n",
    "            if i_episode % 100 == 0:\n",
    "                print('\\rEpisode {}\\tAverage Score: {:.2f}'.format(i_episode, np.mean(scores_window)))\n",
    "            if np.mean(scores_window)>=200.0 and firstPast:\n",
    "                firstPast = False\n",
    "                solved.append(i_episode-window_size)\n",
    "                print('\\nEnvironment solved in {:d} episodes!\\tAverage Score: {:.2f}'.format(i_episode-window_size, np.mean(scores_window)))\n",
    "                # torch.save(agent.qnetwork_local.state_dict(), 'checkpoint.pth')\n",
    "                # break\n",
    "        scores_runs[run,:]=scores\n",
    "    return scores_runs,np.array(solved),MDL_local,MDL_target\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "n = 1    # runs\n",
    "m = 500  # episodes\n",
    "alpha = 0.1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('--------------------------')\n",
    "print('DQN')\n",
    "scores1,solved1,MDL_local,MDL_target = dqn_uam('DQN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/dqn_mdl_local.npy',MDL_local)\n",
    "np.save('./scores/dqn_mdl_target.npy',MDL_target)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "MDL_local.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "MDL_local = np.load('./scores/dqn_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/dqn_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(10, 4))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN')\n",
    "\n",
    "# fig.savefig('uam_dqn.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------\n",
      "DQN-RN\n",
      "Episode 100\tAverage Score: -188.60\n"
     ]
    }
   ],
   "source": [
    "print('--------------------------')\n",
    "print('DQN-RN')\n",
    "scores3,solved3,MDL_local,MDL_target = dqn_uam('DQN-RN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/dqnrn_mdl_local.npy',MDL_local)\n",
    "np.save('./scores/dqnrn_mdl_target.npy', MDL_target)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "MDL_local = np.load('./scores/dqnrn_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/dqnrn_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(10, 4))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN+RN')\n",
    "\n",
    "fig.savefig('uam_dqnrn.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/RL_example_bipedalwalker.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# RL example for Regularity Normalization (RN)\n",
    "---\n",
    "In this notebook, we demonstrated the empirical performances a DQN agent with or without RN with OpenAI Gym's LunarLander-v2 environment.\n",
    "\n",
    "### 1. Import the Necessary Packages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import gym\n",
    "import random\n",
    "import torch\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import math \n",
    "from collections import deque\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2. Instantiate the Environment and Agent\n",
    "\n",
    "Initialize the environment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "State shape:  (24,)\n",
      "Number of actions:  Box(4,)\n"
     ]
    }
   ],
   "source": [
    "env = gym.make('BipedalWalker-v2')\n",
    "env.seed(0)\n",
    "print('State shape: ', env.observation_space.shape)\n",
    "print('Number of actions: ', env.action_space)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here we specify the agent to use:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "from dqn_agent import Agent, Agent_UAM\n",
    "\n",
    "agent = Agent(state_size=24, action_size=4, action_dim=True, seed=0,qnet='DQN-RNLN')\n",
    "\n",
    "# watch an untrained agent\n",
    "state = env.reset()\n",
    "for j in range(200):\n",
    "    action = agent.act(state)\n",
    "    env.render()\n",
    "    state, reward, done, _ = env.step(action)\n",
    "    if done:\n",
    "        break \n",
    "        \n",
    "env.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3. Train the Agent with DQN variants\n",
    "\n",
    "Train the agents from scratch. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def dqn(agentName, n_episodes=1000, max_t=2000,eps_start=1.0, eps_end=0.01, eps_decay=0.95, runs=10):\n",
    "    \"\"\"Deep Q-Learning.\n",
    "    \n",
    "    Params\n",
    "    ======\n",
    "        n_episodes (int): maximum number of training episodes\n",
    "        max_t (int): maximum number of timesteps per episode\n",
    "        eps_start (float): starting value of epsilon, for epsilon-greedy action selection\n",
    "        eps_end (float): minimum value of epsilon\n",
    "        eps_decay (float): multiplicative factor (per episode) for decreasing epsilon\n",
    "    \"\"\"\n",
    "\n",
    "    scores_runs = 0*np.ndarray((runs,n_episodes)) # containing scores for each runs\n",
    "    window_size = 10\n",
    "    eps = eps_start                               # initialize epsilon\n",
    "    solved = []\n",
    "    for run in np.arange(runs):\n",
    "        scores_window = deque(maxlen=window_size)             # last n scores\n",
    "        agent = Agent(state_size=24, action_size=4, action_dim=True, seed=run, qnet=agentName)\n",
    "        firstPast = True\n",
    "        scores = []                               # list containing scores from each episode\n",
    "        for i_episode in range(1, n_episodes+1):\n",
    "            state = env.reset()\n",
    "            score = 0\n",
    "            for t in range(max_t):\n",
    "                action = agent.act(state, eps)\n",
    "                next_state, reward, done, _ = env.step(action)\n",
    "                agent.step(state, action, reward, next_state, done)\n",
    "                state = next_state\n",
    "                score += reward\n",
    "                if done:\n",
    "                    break \n",
    "            scores_window.append(score)       # save most recent score\n",
    "            scores.append(score)              # save most recent score\n",
    "            eps = max(eps_end, eps_decay*eps) # decrease epsilon\n",
    "            print('\\rEpisode {}\\tAverage Score: {:.2f}'.format(i_episode, np.mean(scores_window)), end=\"\")\n",
    "            if i_episode % 100 == 0:\n",
    "                print('\\rEpisode {}\\tAverage Score: {:.2f}'.format(i_episode, np.mean(scores_window)))\n",
    "            if np.mean(scores_window)>=200.0 and firstPast:\n",
    "                firstPast = False\n",
    "                solved.append(i_episode-window_size)\n",
    "                print('\\nEnvironment solved in {:d} episodes!\\tAverage Score: {:.2f}'.format(i_episode-window_size, np.mean(scores_window)))\n",
    "                # torch.save(agent.qnetwork_local.state_dict(), 'checkpoint.pth')\n",
    "                # break\n",
    "        scores_runs[run,:]=scores\n",
    "    return scores_runs,np.array(solved)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "n = 2    # runs\n",
    "m = 2000  # episodes\n",
    "alpha = 0.1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------\n",
      "DQN\n",
      "--------------------------\n",
      "DQN-LN\n",
      "--------------------------\n",
      "DQN-RN\n",
      "Episode 100\tAverage Score: -109.08\n",
      "Episode 200\tAverage Score: -108.66\n",
      "Episode 300\tAverage Score: -107.52\n",
      "Episode 400\tAverage Score: -105.69\n",
      "Episode 500\tAverage Score: -104.96\n",
      "Episode 600\tAverage Score: -104.56\n",
      "Episode 700\tAverage Score: -104.17\n",
      "Episode 800\tAverage Score: -104.08\n",
      "Episode 900\tAverage Score: -104.30\n",
      "Episode 1000\tAverage Score: -104.35\n",
      "Episode 1100\tAverage Score: -104.57\n",
      "Episode 1200\tAverage Score: -104.26\n",
      "Episode 1300\tAverage Score: -104.23\n",
      "Episode 1400\tAverage Score: -104.15\n",
      "Episode 1500\tAverage Score: -114.80\n",
      "Episode 1600\tAverage Score: -101.64\n",
      "Episode 1700\tAverage Score: -101.67\n",
      "Episode 1800\tAverage Score: -101.65\n",
      "Episode 1900\tAverage Score: -101.70\n",
      "Episode 2000\tAverage Score: -101.65\n",
      "Episode 100\tAverage Score: -106.62\n",
      "Episode 200\tAverage Score: -105.29\n",
      "Episode 300\tAverage Score: -112.02\n",
      "Episode 400\tAverage Score: -112.51\n",
      "Episode 500\tAverage Score: -109.05\n",
      "Episode 600\tAverage Score: -107.24\n",
      "Episode 700\tAverage Score: -106.87\n",
      "Episode 800\tAverage Score: -105.11\n",
      "Episode 900\tAverage Score: -103.65\n",
      "Episode 1000\tAverage Score: -104.56\n",
      "Episode 1100\tAverage Score: -102.82\n",
      "Episode 1200\tAverage Score: -102.57\n",
      "Episode 1300\tAverage Score: -102.51\n",
      "Episode 1400\tAverage Score: -102.23\n",
      "Episode 1500\tAverage Score: -101.64\n",
      "Episode 1600\tAverage Score: -101.66\n",
      "Episode 1700\tAverage Score: -102.05\n",
      "Episode 1800\tAverage Score: -102.05\n",
      "Episode 1900\tAverage Score: -102.44\n",
      "Episode 2000\tAverage Score: -102.56\n",
      "--------------------------\n",
      "DQN-RLN\n",
      "Episode 100\tAverage Score: -116.77\n",
      "Episode 200\tAverage Score: -101.72\n",
      "Episode 300\tAverage Score: -101.67\n",
      "Episode 400\tAverage Score: -101.64\n",
      "Episode 500\tAverage Score: -101.69\n",
      "Episode 600\tAverage Score: -101.66\n",
      "Episode 700\tAverage Score: -101.74\n",
      "Episode 800\tAverage Score: -101.64\n",
      "Episode 900\tAverage Score: -101.65\n",
      "Episode 1000\tAverage Score: -101.71\n",
      "Episode 1100\tAverage Score: -101.73\n",
      "Episode 1200\tAverage Score: -101.67\n",
      "Episode 1300\tAverage Score: -101.65\n",
      "Episode 1400\tAverage Score: -101.65\n",
      "Episode 1500\tAverage Score: -101.74\n",
      "Episode 1600\tAverage Score: -101.68\n",
      "Episode 1700\tAverage Score: -101.64\n",
      "Episode 1800\tAverage Score: -101.64\n",
      "Episode 1900\tAverage Score: -101.69\n",
      "Episode 2000\tAverage Score: -101.70\n",
      "Episode 100\tAverage Score: -101.68\n",
      "Episode 200\tAverage Score: -101.64\n",
      "Episode 300\tAverage Score: -101.65\n",
      "Episode 400\tAverage Score: -101.74\n",
      "Episode 500\tAverage Score: -101.66\n",
      "Episode 600\tAverage Score: -101.65\n",
      "Episode 700\tAverage Score: -101.65\n",
      "Episode 800\tAverage Score: -101.67\n",
      "Episode 900\tAverage Score: -101.73\n",
      "Episode 1000\tAverage Score: -101.88\n",
      "Episode 1100\tAverage Score: -102.00\n",
      "Episode 1200\tAverage Score: -102.08\n",
      "Episode 1300\tAverage Score: -102.20\n",
      "Episode 1400\tAverage Score: -102.46\n",
      "Episode 1500\tAverage Score: -102.54\n",
      "Episode 1600\tAverage Score: -102.42\n",
      "Episode 1700\tAverage Score: -102.68\n",
      "Episode 1800\tAverage Score: -103.08\n",
      "Episode 1900\tAverage Score: -103.14\n",
      "Episode 2000\tAverage Score: -103.09\n",
      "--------------------------\n",
      "DQN-RNLN\n",
      "Episode 100\tAverage Score: -133.52\n",
      "Episode 200\tAverage Score: -102.97\n",
      "Episode 300\tAverage Score: -102.23\n",
      "Episode 400\tAverage Score: -101.11\n",
      "Episode 500\tAverage Score: -101.28\n",
      "Episode 600\tAverage Score: -101.57\n",
      "Episode 700\tAverage Score: -101.67\n",
      "Episode 800\tAverage Score: -101.62\n",
      "Episode 900\tAverage Score: -101.43\n",
      "Episode 1000\tAverage Score: -106.19\n",
      "Episode 1100\tAverage Score: -101.66\n",
      "Episode 1200\tAverage Score: -101.66\n",
      "Episode 1300\tAverage Score: -101.65\n",
      "Episode 1400\tAverage Score: -101.64\n",
      "Episode 1500\tAverage Score: -101.65\n",
      "Episode 1600\tAverage Score: -101.66\n",
      "Episode 1700\tAverage Score: -101.75\n",
      "Episode 1800\tAverage Score: -101.64\n",
      "Episode 1900\tAverage Score: -101.63\n",
      "Episode 2000\tAverage Score: -101.71\n",
      "Episode 100\tAverage Score: -104.89\n",
      "Episode 200\tAverage Score: -105.59\n",
      "Episode 300\tAverage Score: -105.66\n",
      "Episode 400\tAverage Score: -105.85\n",
      "Episode 500\tAverage Score: -107.01\n",
      "Episode 600\tAverage Score: -107.19\n",
      "Episode 700\tAverage Score: -107.94\n",
      "Episode 800\tAverage Score: -111.59\n",
      "Episode 900\tAverage Score: -101.66\n",
      "Episode 1000\tAverage Score: -101.69\n",
      "Episode 1100\tAverage Score: -101.73\n",
      "Episode 1200\tAverage Score: -101.64\n",
      "Episode 1300\tAverage Score: -101.65\n",
      "Episode 1400\tAverage Score: -101.68\n",
      "Episode 1500\tAverage Score: -101.70\n",
      "Episode 1600\tAverage Score: -101.66\n",
      "Episode 1700\tAverage Score: -101.63\n",
      "Episode 1800\tAverage Score: -101.65\n",
      "Episode 1900\tAverage Score: -101.69\n",
      "Episode 2000\tAverage Score: -101.67\n"
     ]
    }
   ],
   "source": [
    "print('--------------------------')\n",
    "print('DQN')\n",
    "# scores1,solved1 = dqn('DQN',n_episodes=m,runs=n)\n",
    "# np.save('./scores/bipedalwalker_dqn.npy',scores1)\n",
    "# np.save('./scores/bipedalwalker_dqn_solved.npy',solved1)\n",
    "\n",
    "print('--------------------------')\n",
    "print('DQN-LN')\n",
    "# scores2,solved2 = dqn('DQN-LN',n_episodes=m,runs=n)\n",
    "# np.save('./scores/bipedalwalker_dqnln.npy',scores2)\n",
    "# np.save('./scores/bipedalwalker_dqnln_solved.npy', solved2)\n",
    "\n",
    "print('--------------------------')\n",
    "print('DQN-RN')\n",
    "# scores3,solved3 = dqn('DQN-RN',n_episodes=m,runs=n)\n",
    "# np.save('./scores/bipedalwalker_dqnrn.npy',scores3)\n",
    "# np.save('./scores/bipedalwalker_dqnrn_solved.npy', solved3)\n",
    "\n",
    "print('--------------------------')\n",
    "print('DQN-RLN')\n",
    "scores4,solved4 = dqn('DQN-RLN',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqnrln.npy',scores4)\n",
    "np.save('./scores/bipedalwalker_dqnrln_solved', solved4)\n",
    "\n",
    "print('--------------------------')\n",
    "print('DQN-RNLN')\n",
    "scores5,solved5 = dqn('DQN-RNLN',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqnrnln.npy',scores5)\n",
    "np.save('./scores/bipedalwalker_dqnrnln_solved.npy', solved5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'm' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-6-b01b887582ab>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     10\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 12\u001b[0;31m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mm\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mscores1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'black'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'DQN'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     13\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mm\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mscores2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'blue'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'DQN+LN'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mm\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mscores3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'red'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'DQN+RN'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'm' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot the scores\n",
    "fig = plt.figure(figsize=(10, 10))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "scores1 = np.load('./scores/bipedalwalker_dqn.npy',allow_pickle=True)\n",
    "scores2 = np.load('./scores/bipedalwalker_dqnln.npy',allow_pickle=True)\n",
    "scores3 = np.load('./scores/bipedalwalker_dqnrn.npy',allow_pickle=True)\n",
    "scores4 = np.load('./scores/bipedalwalker_dqnrln.npy',allow_pickle=True)\n",
    "scores5 = np.load('./scores/bipedalwalker_dqnrnln.npy',allow_pickle=True)\n",
    "\n",
    "\n",
    "ax.plot(np.arange(m), np.mean(scores1,0),color='black',label='DQN')\n",
    "ax.plot(np.arange(m), np.mean(scores2,0),color='blue',label='DQN+LN')\n",
    "ax.plot(np.arange(m), np.mean(scores3,0),color='red',label='DQN+RN')\n",
    "ax.plot(np.arange(m), np.mean(scores4,0),color='green',label='DQN+RLN')\n",
    "ax.plot(np.arange(m), np.mean(scores5,0),color='orange',label='DQN+RN+LN')\n",
    "\n",
    "ax.fill_between(np.arange(m), np.mean(scores1,0)-np.std(scores1,0)/math.sqrt(n),np.mean(scores1,0)+np.std(scores1,0)/math.sqrt(n),alpha=alpha,color='black')\n",
    "ax.fill_between(np.arange(m), np.mean(scores2,0)-np.std(scores2,0)/math.sqrt(n),np.mean(scores2,0)+np.std(scores2,0)/math.sqrt(n),alpha=alpha,color='blue')\n",
    "ax.fill_between(np.arange(m), np.mean(scores3,0)-np.std(scores3,0)/math.sqrt(n),np.mean(scores3,0)+np.std(scores3,0)/math.sqrt(n),alpha=alpha,color='red')\n",
    "ax.fill_between(np.arange(m), np.mean(scores4,0)-np.std(scores4,0)/math.sqrt(n),np.mean(scores4,0)+np.std(scores4,0)/math.sqrt(n),alpha=alpha,color='green')\n",
    "ax.fill_between(np.arange(m), np.mean(scores5,0)-np.std(scores5,0)/math.sqrt(n),np.mean(scores5,0)+np.std(scores5,0)/math.sqrt(n),alpha=alpha,color='orange')\n",
    "\n",
    "ax.set_ylabel('Score')\n",
    "ax.set_xlabel('Episode')\n",
    "ax.legend()\n",
    "\n",
    "fig.savefig('bipedalwalker_scores.png')\n",
    "\n",
    "print('DQN scores ', np.mean(scores1[:,-1]), ' +/- ',np.std(scores1[:,-1])/math.sqrt(n))\n",
    "print('DQN+LN scores ', np.mean(scores2[:,-1]), ' +/- ',np.std(scores2[:,-1])/math.sqrt(n))\n",
    "print('DQN+RN scores ', np.mean(scores3[:,-1]), ' +/- ',np.std(scores3[:,-1])/math.sqrt(n))\n",
    "print('DQN+RLN scores ', np.mean(scores4[:,-1]), ' +/- ',np.std(scores4[:,-1])/math.sqrt(n))\n",
    "print('DQN+RN+LN scores ', np.mean(scores5[:,-1]), ' +/- ',np.std(scores5[:,-1])/math.sqrt(n))\n",
    "\n",
    "print('DQN solves in ', np.mean(solved1), ' +/- ',np.std(solved1)/math.sqrt(n))\n",
    "print('DQN+LN solves in ', np.mean(solved2), ' +/- ',np.std(solved2)/math.sqrt(n))\n",
    "print('DQN+RN solves in ', np.mean(solved3), ' +/- ',np.std(solved3)/math.sqrt(n))\n",
    "print('DQN+RLN solves  in ', np.mean(solved4), ' +/- ',np.std(solved4)/math.sqrt(n))\n",
    "print('DQN+RN+LN solves in ', np.mean(solved5), ' +/- ',np.std(solved5)/math.sqrt(n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def dqn_uam(agentName, n_episodes=1000, max_t=2000,eps_start=1.0, eps_end=0.01, eps_decay=0.95, runs=1):\n",
    "    \"\"\"Deep Q-Learning - Unsupervised Attention Mechanism\n",
    "    \n",
    "    Params\n",
    "    ======\n",
    "        n_episodes (int): maximum number of training episodes\n",
    "        max_t (int): maximum number of timesteps per episode\n",
    "        eps_start (float): starting value of epsilon, for epsilon-greedy action selection\n",
    "        eps_end (float): minimum value of epsilon\n",
    "        eps_decay (float): multiplicative factor (per episode) for decreasing epsilon\n",
    "    \"\"\"\n",
    "\n",
    "    scores_runs = 0*np.ndarray((runs,n_episodes)) # containing scores for each runs\n",
    "    window_size = 50\n",
    "    eps = eps_start                               # initialize epsilon\n",
    "    solved = []\n",
    "    MDL_local, MDL_target = [], []\n",
    "    for run in np.arange(runs):\n",
    "        MDL_local, MDL_target = [], []\n",
    "\n",
    "        scores_window = deque(maxlen=window_size)             # last n scores\n",
    "        agent = Agent_UAM(state_size=24, action_size=4, action_dim=True, seed=run, qnet=agentName)\n",
    "        firstPast = True\n",
    "        scores = []                               # list containing scores from each episode\n",
    "        for i_episode in range(1, n_episodes+1):\n",
    "            state = env.reset()\n",
    "            score = 0\n",
    "            for t in range(max_t):\n",
    "                action = agent.act(state, eps)\n",
    "                next_state, reward, done, _ = env.step(action)\n",
    "                l_local, l_target = agent.step(state, action, reward, next_state, done)\n",
    "                if l_local != -1:\n",
    "                    MDL_local.append(l_local)\n",
    "                    MDL_target.append(l_target)\n",
    "                state = next_state\n",
    "                score += reward\n",
    "                if done:\n",
    "                    break \n",
    "            scores_window.append(score)       # save most recent score\n",
    "            scores.append(score)              # save most recent score\n",
    "            eps = max(eps_end, eps_decay*eps) # decrease epsilon\n",
    "            print('\\rEpisode {}\\tAverage Score: {:.2f}'.format(i_episode, np.mean(scores_window)), end=\"\")\n",
    "            if i_episode % 100 == 0:\n",
    "                print('\\rEpisode {}\\tAverage Score: {:.2f}'.format(i_episode, np.mean(scores_window)))\n",
    "            if np.mean(scores_window)>=200.0 and firstPast:\n",
    "                firstPast = False\n",
    "                solved.append(i_episode-window_size)\n",
    "                print('\\nEnvironment solved in {:d} episodes!\\tAverage Score: {:.2f}'.format(i_episode-window_size, np.mean(scores_window)))\n",
    "                # torch.save(agent.qnetwork_local.state_dict(), 'checkpoint.pth')\n",
    "                # break\n",
    "        scores_runs[run,:]=scores\n",
    "    return scores_runs,np.array(solved),MDL_local,MDL_target\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 1    # runs\n",
    "m = 1000  # episodes\n",
    "alpha = 0.1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('--------------------------')\n",
    "print('DQN')\n",
    "scores1,solved1,MDL_local1,MDL_target1 = dqn_uam('DQN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqn_mdl_local.npy',MDL_local1)\n",
    "np.save('./scores/bipedalwalker_dqn_mdl_target.npy',MDL_target1)\n",
    "\n",
    "MDL_local = np.load('./scores/bipedalwalker_dqn_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/bipedalwalker_dqn_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_dqn.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('--------------------------')\n",
    "print('DQN+LN')\n",
    "scores2,solved2,MDL_local2,MDL_target2 = dqn_uam('DQN-LN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqnln_mdl_local.npy',MDL_local2)\n",
    "np.save('./scores/bipedalwalker_dqnln_mdl_target.npy',MDL_target2)\n",
    "\n",
    "MDL_local = np.load('./scores/bipedalwalker_dqnln_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/bipedalwalker_dqnln_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN+LN')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_dqnln.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('--------------------------')\n",
    "print('DQN+RN')\n",
    "scores3,solved3,MDL_local3,MDL_target3 = dqn_uam('DQN-RN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqnrn_mdl_local.npy',MDL_local3)\n",
    "np.save('./scores/bipedalwalker_dqnrn_mdl_target.npy',MDL_target3)\n",
    "\n",
    "MDL_local = np.load('./scores/bipedalwalker_dqnrn_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/bipedalwalker_dqnrn_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN+RN')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_dqnrn.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('--------------------------')\n",
    "print('DQN+RLN')\n",
    "scores4,solved4,MDL_local4,MDL_target4 = dqn_uam('DQN-RLN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqnrln_mdl_local.npy',MDL_local4)\n",
    "np.save('./scores/bipedalwalker_dqnrln_mdl_target.npy',MDL_target4)\n",
    "\n",
    "MDL_local = np.load('./scores/bipedalwalker_dqnrln_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/bipedalwalker_dqnrln_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN+RLN')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_dqnrln.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('--------------------------')\n",
    "print('DQN+RN+LN')\n",
    "scores5,solved5,MDL_local5,MDL_target5 = dqn_uam('DQN-RNLN-UAM',n_episodes=m,runs=n)\n",
    "np.save('./scores/bipedalwalker_dqnrnln_mdl_local.npy',MDL_local5)\n",
    "np.save('./scores/bipedalwalker_dqnrnln_mdl_target.npy',MDL_target5)\n",
    "MDL_local = np.load('./scores/bipedalwalker_dqnrnln_mdl_local.npy',allow_pickle=True)\n",
    "MDL_target = np.load('./scores/bipedalwalker_dqnrnln_mdl_target.npy',allow_pickle=True)\n",
    "\n",
    "MDL_local, MDL_target = np.array(MDL_local), np.array(MDL_target)\n",
    "T = np.arange(MDL_local.shape[0])\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, MDL_local[:,1],label='local fc_1')\n",
    "ax.plot(T, MDL_local[:,2],label='local fc_2')\n",
    "ax.plot(T, MDL_target[:,1],label='target fc_1')\n",
    "ax.plot(T, MDL_target[:,2],label='target fc_2')\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('DQN+RN+LN')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_dqnrnln.png',layout='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "MDL_local1 = np.array(np.load('./scores/bipedalwalker_dqn_mdl_local.npy',allow_pickle=True))\n",
    "MDL_target1 = np.array(np.load('./scores/bipedalwalker_dqn_mdl_target.npy',allow_pickle=True))\n",
    "MDL_local2 = np.array(np.load('./scores/bipedalwalker_dqnln_mdl_local.npy',allow_pickle=True))\n",
    "MDL_target2 = np.array(np.load('./scores/bipedalwalker_dqnln_mdl_target.npy',allow_pickle=True))\n",
    "MDL_local3 = np.array(np.load('./scores/bipedalwalker_dqnrn_mdl_local.npy',allow_pickle=True))\n",
    "MDL_target3 = np.array(np.load('./scores/bipedalwalker_dqnrn_mdl_target.npy',allow_pickle=True))\n",
    "MDL_local4 = np.array(np.load('./scores/bipedalwalker_dqnrln_mdl_local.npy',allow_pickle=True))\n",
    "MDL_target4 = np.array(np.load('./scores/bipedalwalker_dqnrln_mdl_target.npy',allow_pickle=True))\n",
    "MDL_local5 = np.array(np.load('./scores/bipedalwalker_dqnrnln_mdl_local.npy',allow_pickle=True))\n",
    "MDL_target5 = np.array(np.load('./scores/bipedalwalker_dqnrnln_mdl_target.npy',allow_pickle=True))\n",
    "\n",
    "MA = 10\n",
    "maxT = np.min([MDL_local1.shape[0],MDL_local2.shape[0],MDL_local3.shape[0],MDL_local4.shape[0],MDL_local5.shape[0]])\n",
    "T = np.arange(maxT-MA+1)\n",
    "\n",
    "l1_fc1 = pd.Series(MDL_local1[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l2_fc1 = pd.Series(MDL_local2[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l3_fc1 = pd.Series(MDL_local3[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l4_fc1 = pd.Series(MDL_local4[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l5_fc1 = pd.Series(MDL_local5[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t1_fc1 = pd.Series(MDL_target1[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t2_fc1 = pd.Series(MDL_target2[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t3_fc1 = pd.Series(MDL_target3[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t4_fc1 = pd.Series(MDL_target4[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t5_fc1 = pd.Series(MDL_target5[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l1_fc2 = pd.Series(MDL_local1[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l2_fc2 = pd.Series(MDL_local2[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l3_fc2 = pd.Series(MDL_local3[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l4_fc2 = pd.Series(MDL_local4[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "l5_fc2 = pd.Series(MDL_local5[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t1_fc2 = pd.Series(MDL_target1[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t2_fc2 = pd.Series(MDL_target2[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t3_fc2 = pd.Series(MDL_target3[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t4_fc2 = pd.Series(MDL_target4[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "t5_fc2 = pd.Series(MDL_target5[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "\n",
    "\n",
    "alpha = 0.9                       \n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, l1_fc1-l1_fc1,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, l2_fc1-l1_fc1,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, l3_fc1-l1_fc1,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, l4_fc1-l1_fc1,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, l5_fc1-l1_fc1,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect on MDL (local fc_1)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_local_fc_1.png',layout='tight')\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, l1_fc2-l1_fc2,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, l2_fc2-l1_fc2,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, l3_fc2-l1_fc2,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, l4_fc2-l1_fc2,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, l5_fc2-l1_fc2,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect on MDL (local fc_2)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_local_fc_2.png',layout='tight')\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, t1_fc1-t1_fc1,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, t2_fc1-t1_fc1,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, t3_fc1-t1_fc1,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, t4_fc1-t1_fc1,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, t5_fc1-t1_fc1,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect on MDL (target fc_1)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_target_fc_1.png',layout='tight')\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, t1_fc2-t1_fc2,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, t2_fc2-t1_fc2,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, t3_fc2-t1_fc2,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, t4_fc2-t1_fc2,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, t5_fc2-t1_fc2,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect on MDL (target fc_2)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_target_fc_2.png',layout='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# MDL_local1 = np.array(np.load('./scores/bipedalwalker_dqn_mdl_local.npy',allow_pickle=True))\n",
    "# MDL_target1 = np.array(np.load('./scores/bipedalwalker_dqn_mdl_target.npy',allow_pickle=True))\n",
    "# MDL_local2 = np.array(np.load('./scores/bipedalwalker_dqnln_mdl_local.npy',allow_pickle=True))\n",
    "# MDL_target2 = np.array(np.load('./scores/bipedalwalker_dqnln_mdl_target.npy',allow_pickle=True))\n",
    "# MDL_local3 = np.array(np.load('./scores/bipedalwalker_dqnrn_mdl_local.npy',allow_pickle=True))\n",
    "# MDL_target3 = np.array(np.load('./scores/bipedalwalker_dqnrn_mdl_target.npy',allow_pickle=True))\n",
    "# MDL_local4 = np.array(np.load('./scores/bipedalwalker_dqnrln_mdl_local.npy',allow_pickle=True))\n",
    "# MDL_target4 = np.array(np.load('./scores/bipedalwalker_dqnrln_mdl_target.npy',allow_pickle=True))\n",
    "# MDL_local5 = np.array(np.load('./scores/bipedalwalker_dqnrnln_mdl_local.npy',allow_pickle=True))\n",
    "# MDL_target5 = np.array(np.load('./scores/bipedalwalker_dqnrnln_mdl_target.npy',allow_pickle=True))\n",
    "\n",
    "# MA = 10\n",
    "# maxT = np.min([MDL_local1.shape[0],MDL_local2.shape[0],MDL_local3.shape[0],MDL_local4.shape[0],MDL_local5.shape[0]])\n",
    "# T = np.arange(maxT-MA+1)\n",
    "\n",
    "# l1_fc1 = pd.Series(MDL_local1[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l2_fc1 = pd.Series(MDL_local2[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l3_fc1 = pd.Series(MDL_local3[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l4_fc1 = pd.Series(MDL_local4[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l5_fc1 = pd.Series(MDL_local5[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t1_fc1 = pd.Series(MDL_target1[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t2_fc1 = pd.Series(MDL_target2[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t3_fc1 = pd.Series(MDL_target3[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t4_fc1 = pd.Series(MDL_target4[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t5_fc1 = pd.Series(MDL_target5[:maxT,1]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l1_fc2 = pd.Series(MDL_local1[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l2_fc2 = pd.Series(MDL_local2[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l3_fc2 = pd.Series(MDL_local3[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l4_fc2 = pd.Series(MDL_local4[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# l5_fc2 = pd.Series(MDL_local5[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t1_fc2 = pd.Series(MDL_target1[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t2_fc2 = pd.Series(MDL_target2[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t3_fc2 = pd.Series(MDL_target3[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t4_fc2 = pd.Series(MDL_target4[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "# t5_fc2 = pd.Series(MDL_target5[:maxT,2]).rolling(window=MA).mean().iloc[MA-1:].values\n",
    "\n",
    "alpha = 0.9\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, l1_fc1-l1_fc2,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, l2_fc1-l2_fc2,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, l3_fc1-l3_fc2,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, l4_fc1-l4_fc2,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, l5_fc1-l5_fc2,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect (local fc_1 - local fc_2)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_local_diff.png',layout='tight')\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, l1_fc1-t1_fc1,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, l2_fc1-t2_fc1,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, l3_fc1-t3_fc1,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, l4_fc1-t4_fc1,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, l5_fc1-t5_fc1,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect (local fc_1 - target fc_1)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_local_target_fc_1.png',layout='tight')\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, t1_fc1-t1_fc2,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, t2_fc1-t2_fc2,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, t3_fc1-t3_fc2,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, t4_fc1-t4_fc2,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, t5_fc1-t5_fc2,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect (target fc_1 - target fc_2)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_target_diff.png',layout='tight')\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(5, 5))\n",
    "ax = fig.add_subplot(111)\n",
    "\n",
    "ax.plot(T, l1_fc2-t1_fc2,label='DQN',color='black',alpha=alpha)\n",
    "ax.plot(T, l2_fc2-t2_fc2,label='DQN+LN',color='blue',alpha=alpha)\n",
    "ax.plot(T, l3_fc2-t3_fc2,label='DQN+RN',color='red',alpha=alpha)\n",
    "ax.plot(T, l4_fc2-t4_fc2,label='DQN+RLN',color='green',alpha=alpha)\n",
    "ax.plot(T, l5_fc2-t5_fc2,label='DQN+RN+LN',color='orange',alpha=alpha)\n",
    "\n",
    "ax.set_ylabel('MDL')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.legend()\n",
    "ax.set_title('Regularization Effect (local fc_2 - target fc_2)')\n",
    "\n",
    "fig.savefig('uam_bipedalwalker_local_target_fc_2.png',layout='tight')\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

